Unconditional representations of the Euler-Mascheroni constant and the Bernoulli numbers via the Taylor coefficients of the Riemann \xi-function, and a hierarchy of exact relations at the central point

We give a self-contained, numerically verified derivation of three equivalent unconditional representations of the Euler--Mascheroni constant $\gamma$ as a rapidly convergent series in the Taylor coefficients $a_{2n}$ of the Riemann $\xi$-function about its centre of symmetry $s=1/2$ (equivalently, in the Jensen coefficients $c_n$ or in the Csordas--Norfolk--Varga Turan moments $\hat{b}_n$). We also record the corresponding convergent formula for the even-indexed Bernoulli numbers $B_{2r}$, obtained by evaluating the (everywhere convergent) Taylor series of $\xi$ at $s=2r$. We then develop, from the evenness of $\Xi(x)=\xi(1/2+ix)$, an infinite hierarchy of exact relations at $s=1/2$: the even-order relations reduce the central logarithmic derivatives of $\zeta$ to closed forms in $\pi$ and the odd zeta values (base case $2\zeta'(1/2)/\zeta(1/2)=\gamma+\pi/2+\log(8\pi)$), and the odd-order relations evaluate the power sums over the nontrivial zeros and link back to the coefficients $a_{2n}$. All of these identities hold whether or not the Riemann Hypothesis (RH) is true; consequently they carry no evidential weight for or against RH, and we make the correct, unconditional relationship of these coefficient sequences to the Jensen--Polya program precise. This note is a corrected version of an earlier preprint [arXiv:2112.11228v1]: we retain only the results that are correct, we remove a divergent series of Bernoulli numbers that was previously used as though it were convergent, we correct several attributions, and we withdraw the earlier claim that these computations support RH. A summary of the corrections is given in Section 7.

==> compute.py <==
import mpmath as mp
mp.mp.dps = 60

# Completed Riemann xi function: xi(s) = 1/2 * s(s-1) * pi^{-s/2} * Gamma(s/2) * zeta(s)
# (entire; has REMOVABLE singularities at s=0,1,-2,-4,... where individual factors blow up)
def xi(s):
    return mp.mpf(1)/2 * s*(s-1) * mp.pi**(-s/2) * mp.gamma(s/2) * mp.zeta(s)

# sanity at non-pole points; xi(0) via limit
print("xi(1/2) =", mp.nstr(xi(mp.mpf(1)/2), 20))
print("xi(2)   =", mp.nstr(xi(mp.mpf(2)), 20), "  (should equal zeta(2)/pi = pi/6 =", mp.nstr(mp.pi/6,20), ")")
print("xi(0)   =", mp.nstr(mp.limit(lambda s: xi(mp.mpf(1)/2 + s) if False else xi(s), mp.mpf(0)), 20), " via limit (should be 1/2)")

# Taylor coefficients around s=1/2 via Cauchy integral (contour radius 3 avoids the real removable points)
N = 22
half = mp.mpf(1)/2
coeffs = mp.taylor(xi, half, 2*N, method='quad', radius=mp.mpf(3))
a = [coeffs[2*n] for n in range(N+1)]      # a_{2n} = coeffs[2n]
print("\nTaylor coefficients a_{2n} of xi at s=1/2:")
for n in range(0, 11):
    print(f"  a_{{{2*n}}} = {mp.nstr(a[n], 25)}")
oddmax = max(abs(coeffs[2*n+1]) for n in range(N))
print("max |odd coefficient| (should be ~0):", mp.nstr(oddmax, 3))

# gamma via a_{2n}:  gamma = log(4 pi) - 2 + 16 * sum_{n>=1} n a_{2n}/2^{2n}
S = mp.mpf(0); partial = []
for n in range(1, N+1):
    S += n*a[n]/mp.mpf(2)**(2*n)
    partial.append(mp.log(4*mp.pi) - 2 + 16*S)
gamma_approx = mp.log(4*mp.pi) - 2 + 16*S
print("\n--- Euler-Mascheroni gamma ---")
print("gamma (formula) =", mp.nstr(gamma_approx, 45))
print("gamma (mpmath)  =", mp.nstr(mp.euler, 45))
print("abs error       =", mp.nstr(abs(gamma_approx - mp.euler), 5))
print("Convergence of partial sums gamma_N:")
for n in [1,2,3,4,5,6,8,10,12,15]:
    print(f"  N={n:2d}: gamma_N = {mp.nstr(partial[n-1],20)}   err = {mp.nstr(abs(partial[n-1]-mp.euler),3)}")

# sum over zeros identity: sum_rho 1/rho = 8 sum n a2n/2^2n = 1 + gamma/2 - log(4pi)/2
print("\n8*sum n a2n/2^2n      =", mp.nstr(8*S, 30))
print("1+gamma/2-log(4pi)/2  =", mp.nstr(1 + mp.euler/2 - mp.log(4*mp.pi)/2, 30))

# Jensen c_n and CNV Turan moments bhat_n
c = [2*mp.factorial(n)*(-1)**n*a[n] for n in range(N+1)]
bhat = [a[n]*mp.factorial(2*n)/mp.mpf(2)**(2*n+3) for n in range(N+1)]
print("\n n |            a_{2n}            |            c_n             |         bhat_n")
for n in range(0,11):
    print(f"{n:2d} | {mp.nstr(a[n],16):>26} | {mp.nstr(c[n],16):>26} | {mp.nstr(bhat[n],16):>20}")

# Bernoulli B_{2r} from convergent Taylor series of xi at s=2r
print("\n--- Bernoulli B_{2r} from xi Taylor series (convergent, valid) ---")
def B2r_from_a(r):
    xi_2r = sum(a[n]*(2*r - mp.mpf(1)/2)**(2*n) for n in range(N+1))
    pref = (-1)**(r-1) * mp.factorial(2*r) * mp.mpf(2)**(1-2*r) / (mp.pi**r * (2*r-1) * mp.factorial(r))
    return pref * xi_2r
for r in range(1,7):
    val = B2r_from_a(r); exact = mp.bernoulli(2*r)
    print(f"  r={r}: B_{{{2*r}}} = {mp.nstr(val,20):>22}   exact = {mp.nstr(exact,20):>22}   err = {mp.nstr(abs(val-exact),3)}")

# classical identity (image 2): 2 zeta'(1/2)/zeta(1/2) = gamma + pi/2 + log(8 pi)
zp = mp.diff(mp.zeta, mp.mpf(1)/2)
print("\n--- classical: 2 zeta'(1/2)/zeta(1/2) = gamma + pi/2 + log(8pi) ---")
print("LHS =", mp.nstr(2*zp/mp.zeta(mp.mpf(1)/2), 30))
print("RHS =", mp.nstr(mp.euler + mp.pi/2 + mp.log(8*mp.pi), 30))

# DIVERGENCE of gamma = 1/2 + sum B_{2n}/(2n) (the erroneous v1 series)
print("\n--- divergence of 1/2 + sum B_{2n}/(2n) (erroneous v1 series) ---")
ps = mp.mpf(1)/2
for n in range(1, 24):
    ps += mp.bernoulli(2*n)/(2*n)
    if n<=6 or n%3==0:
        print(f"  n={n:2d}: |term|={mp.nstr(abs(mp.bernoulli(2*n)/(2*n)),4):>14}   partial={mp.nstr(ps,10)}")


==> develop.py <==
import mpmath as mp
mp.mp.dps = 50
pi = mp.pi; G = mp.catalan; log = mp.log

# ---------- xi and its Taylor coefficients a_{2n} at s=1/2 ----------
def xi(s):
    return mp.mpf(1)/2*s*(s-1)*pi**(-s/2)*mp.gamma(s/2)*mp.zeta(s)
N = 10
coeffs = mp.taylor(xi, mp.mpf(1)/2, 2*N, method='quad', radius=mp.mpf(3))
a = [coeffs[2*n] for n in range(N+1)]

# ---------- polygamma at 1/4: closed forms ----------
# psi^{(n)}(1/4) = (-1)^{n+1} n! [ (2^{2n+1}-2^n) zeta(n+1) + 2^{2n+1} beta(n+1) ]
def beta(s): return mp.zeta(s,mp.mpf(1)/4)/4**s - mp.zeta(s,mp.mpf(3)/4)/4**s  # Dirichlet beta via Hurwitz
# simpler: mp.dirichlet? use direct L-function
def betaval(s):
    return (mp.zeta(s,mp.mpf(1)/4) - mp.zeta(s,mp.mpf(3)/4))/4**s
def psi_closed(n):
    return (-1)**(n+1)*mp.factorial(n)*((2**(2*n+1)-2**n)*mp.zeta(n+1)+2**(2*n+1)*betaval(n+1))
print("=== polygamma at 1/4: mpmath vs closed form ===")
for n in range(0,5):
    if n==0:
        mm = mp.digamma(mp.mpf(1)/4); cf = -mp.euler - pi/2 - 3*log(2)
        lbl="-gamma-pi/2-3log2"
    else:
        mm = mp.polygamma(n, mp.mpf(1)/4); cf = psi_closed(n)
        lbl="closed"
    print(f" psi^({n})(1/4): mpmath={mp.nstr(mm,22)}  {lbl}={mp.nstr(cf,22)}  diff={mp.nstr(abs(mm-cf),3)}")
# explicit nice forms
print("  check psi'(1/4)   = pi^2+8G      :", mp.nstr(abs(mp.polygamma(1,mp.mpf(1)/4)-(pi**2+8*G)),3))
print("  check psi''(1/4)  = -2pi^3-56z3  :", mp.nstr(abs(mp.polygamma(2,mp.mpf(1)/4)-(-2*pi**3-56*mp.zeta(3))),3))
print("  check psi'''(1/4) = 8pi^4+768b4  :", mp.nstr(abs(mp.polygamma(3,mp.mpf(1)/4)-(8*pi**4+768*betaval(4))),3))
print("  check psi4(1/4)   = -40pi^5-11904z5:", mp.nstr(abs(mp.polygamma(4,mp.mpf(1)/4)-(-40*pi**5-11904*mp.zeta(5))),3))

# ---------- log-derivative of zeta and its derivatives at 1/2 ----------
def Lam(s): return mp.zeta(s,derivative=1)/mp.zeta(s)
Lam0 = Lam(mp.mpf(1)/2)
Lam1 = mp.diff(Lam, mp.mpf(1)/2, 1)
Lam2 = mp.diff(Lam, mp.mpf(1)/2, 2)
Lam3 = mp.diff(Lam, mp.mpf(1)/2, 3)
Lam4 = mp.diff(Lam, mp.mpf(1)/2, 4)
Lam5 = mp.diff(Lam, mp.mpf(1)/2, 5)

print("\n=== Family A (even derivatives of L vanish): closed forms for zeta log-derivs at 1/2 ===")
# k=0 : 2 Lam(1/2) = gamma + pi/2 + log(8pi)
print(" k=0: 2*Lam(1/2) =", mp.nstr(2*Lam0,25), "   gamma+pi/2+log(8pi) =", mp.nstr(mp.euler+pi/2+log(8*pi),25))
# k=1 : Lam''(1/2) = pi^3/4 + 7 zeta(3)
print(" k=1: Lam''(1/2) =", mp.nstr(Lam2,25), "   pi^3/4 + 7 zeta(3)  =", mp.nstr(pi**3/4+7*mp.zeta(3),25))
# k=2 : Lam''''(1/2) = 5 pi^5/4 + 372 zeta(5)
print(" k=2: Lam4(1/2)  =", mp.nstr(Lam4,25), "   5pi^5/4 + 372 zeta(5)=", mp.nstr(5*pi**5/4+372*mp.zeta(5),25))

# ---------- Family B: power sums over zeros S_{2k} = sum_rho (rho-1/2)^{-2k} ----------
# route 1: Newton from a_{2n}:  2n a_{2n} = - sum_{j=1}^n S_{2j} a_{2(n-j)}
S = {}
S[1] = -2*a[1]/a[0]                                   # S_2
S[2] = (-4*a[2] - S[1]*a[1])/a[0]                      # S_4
S[3] = (-6*a[3] - S[1]*a[2] - S[2]*a[1])/a[0]          # S_6
# route 2: from zeta log-derivs + polygamma:
#   S_{2k} = 2^{2k+1} - psi^{(2k-1)}(1/4)/((2k-1)! 2^{2k}) - Lam^{(2k-1)}(1/2)/(2k-1)!
def S_formula(k, Lamodd):
    return 2**(2*k+1) - mp.polygamma(2*k-1, mp.mpf(1)/4)/(mp.factorial(2*k-1)*2**(2*k)) - Lamodd/mp.factorial(2*k-1)
S2f = S_formula(1, Lam1)
S4f = S_formula(2, Lam3)
S6f = S_formula(3, Lam5)
print("\n=== Family B: zero power-sums S_{2k} = sum_rho (rho-1/2)^{-2k} ===")
print("        Newton (from a_{2n})        formula (zeta-derivs + polygamma)      diff")
print(f" S_2 : {mp.nstr(S[1],24):>26}  {mp.nstr(S2f,24):>26}  {mp.nstr(abs(S[1]-S2f),3)}")
print(f" S_4 : {mp.nstr(S[2],24):>26}  {mp.nstr(S4f,24):>26}  {mp.nstr(abs(S[2]-S4f),3)}")
print(f" S_6 : {mp.nstr(S[3],24):>26}  {mp.nstr(S6f,24):>26}  {mp.nstr(abs(S[3]-S6f),3)}")

# ---------- The bridge identity for a_2/a_0 (ties image-2 material to main paper) ----------
# -2 a_2/a_0 = 8 - pi^2/4 - 2G - [ zeta''(1/2)/zeta(1/2) - (zeta'(1/2)/zeta(1/2))^2 ]
z0 = mp.zeta(mp.mpf(1)/2); z1 = mp.zeta(mp.mpf(1)/2,derivative=1); z2 = mp.zeta(mp.mpf(1)/2,derivative=2)
Lam1_explicit = z2/z0 - (z1/z0)**2
lhs = -2*a[1]/a[0]
rhs = 8 - pi**2/4 - 2*G - Lam1_explicit
print("\n=== Bridge identity: a_2/a_0 <-> Catalan G and zeta-derivs at 1/2 ===")
print(" -2 a_2/a_0            =", mp.nstr(lhs,25))
print(" 8 - pi^2/4 - 2G - L'  =", mp.nstr(rhs,25))
print(" diff                  =", mp.nstr(abs(lhs-rhs),3))

# sanity: sum_{gamma>0} 1/gamma^2 = -S_2/2
print("\n sum_{gamma>0} 1/gamma^2 = -S_2/2 =", mp.nstr(-S[1]/2,20))

